Consensus Within, Competition Between: Decentralized LLM Teams for Perimeter Defense

The use of large language models (LLMs) to coordinate multi-agent teams raises a fundamental architectural question: whether task allocation should be centralized in a single LLM controller or distributed across autonomous LLM agents, particularly when communication is unreliable. In a deliberately simplified perimeter-defense simulation against LLM-controlled intruders, we compared a central commander, an auction-based consensus team and independent agents under five network conditions. Breach rates were 15% for the consensus team, 32% for the commander and 29% for independent agents. Burst message loss, falsified reports and limited radio range raised the commander's breach rate by 10 to 18 percentage points (pp), whereas the consensus team's changed by at most 5. In the consensus team, giving a low-cost LLM more authority over the bid computation raised its breach rate by 38 pp. With birds and civilian drones in airspace, we added an image for each to the input text state. Only the near-frontier model treated them apart from intruders. Intruders disguised as existing taxidermy bird drones were mistaken for birds by both low-cost and near-frontier LLMs, being dropped from pursuit in 59-61% of near-frontier decisions (1-16% before). However, a one-sentence forewarning in the prompt lowered it to 0-25%. We find that the LLM team with a dedicated external conflict-resolution protocol had the fewest breaches. The code is available at https://github.com/the-kas-lab/consensus-within-competition-between.

==> anc/Supplementary_Data_1.csv <==
supplementary_table,comparison,measure,first,second,conditions,intruders,pairs_per_seed,estimate,ci95_low,ci95_high,ci_method,seed_4001,seed_4002,seed_4003,seed_4004,seed_4005,seed_4006,seed_4007,seed_4008,seed_4009,seed_4010,seed_4011,seed_4012,seed_4013,seed_4014,seed_4015,seed_4016,seed_4017,seed_4018,seed_4019,seed_4020,seed_4021,seed_4022,seed_4023,seed_4024,seed_4025,seed_4026,seed_4027,seed_4028,seed_4029,seed_4030
2,commander minus consensus,breach,commander,consensus,ideal network; independent loss; burst loss; limited range,2 and 4,8,0.1667,0.0928,0.2406,t,0.125,-0.375,0.125,0.0,-0.125,0.25,0.125,-0.125,0.375,0.125,0.25,0.5,0.375,0.125,0.125,0.5,-0.125,0.25,0.0,0.25,0.125,0.125,0.125,0.125,0.5,0.25,0.25,0.125,0.25,0.375
2,commander minus consensus,breach,commander,consensus,ideal network; independent loss; burst loss; limited range,2,4,0.0333,-0.0391,0.1058,t,0.0,-0.25,-0.25,0.0,-0.25,-0.25,0.0,0.0,0.25,0.0,0.0,0.25,0.25,0.0,0.25,0.25,0.0,0.25,-0.25,0.0,0.0,0.0,0.0,0.25,0.5,0.0,0.0,0.25,-0.25,0.0
2,commander minus consensus,breach,commander,consensus,ideal network; independent loss; burst loss; limited range,4,4,0.3,0.1789,0.4211,t,0.25,-0.5,0.5,0.0,0.0,0.75,0.25,-0.25,0.5,0.25,0.5,0.75,0.5,0.25,0.0,0.75,-0.25,0.25,0.25,0.5,0.25,0.25,0.25,0.0,0.5,0.5,0.5,0.0,0.75,0.75
2,commander minus consensus,breach,commander,consensus,ideal network,2,1,-0.0333,-0.1528,0.0861,t,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
2,commander minus consensus,breach,commander,consensus,independent loss,2,1,-0.1,-0.2139,0.0139,t,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,commander minus consensus,breach,commander,consensus,burst loss,2,1,0.0,-0.1387,0.1387,t,0.0,0.0,-1.0,0.0,0.0,-1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0
2,commander minus consensus,breach,commander,consensus,limited range,2,1,0.2667,0.0987,0.4346,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,1.0,0.0,0.0
2,commander minus consensus,breach,commander,consensus,ideal network,4,1,0.2333,-0.0202,0.4868,t,0.0,-1.0,0.0,0.0,-1.0,1.0,0.0,-1.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,-1.0,1.0,1.0,1.0,0.0,1.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,1.0
2,commander minus consensus,breach,commander,consensus,independent loss,4,1,0.2333,-0.0202,0.4868,t,1.0,0.0,0.0,0.0,1.0,1.0,0.0,-1.0,0.0,0.0,1.0,1.0,1.0,0.0,0.0,1.0,0.0,-1.0,-1.0,1.0,0.0,0.0,0.0,-1.0,1.0,1.0,0.0,0.0,0.0,1.0
2,commander minus consensus,breach,commander,consensus,burst loss,4,1,0.4,0.1481,0.6519,t,0.0,0.0,1.0,-1.0,0.0,1.0,1.0,0.0,1.0,0.0,1.0,1.0,-1.0,0.0,0.0,1.0,1.0,1.0,1.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,1.0,-1.0,1.0,1.0
2,commander minus consensus,breach,commander,consensus,limited range,4,1,0.3333,0.1069,0.5598,t,0.0,-1.0,1.0,1.0,0.0,0.0,0.0,1.0,1.0,1.0,0.0,1.0,1.0,1.0,0.0,1.0,-1.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0
2,commander minus independent,breach,commander,independent,ideal network; independent loss; burst loss; limited range,2 and 4,8,0.0292,-0.05,0.1083,t,-0.25,-0.25,0.25,-0.25,0.125,0.25,0.0,-0.125,0.25,0.0,-0.125,0.375,0.5,-0.25,-0.25,0.125,0.125,-0.125,0.25,-0.25,0.0,0.0,0.0,0.0,0.375,0.25,0.0,0.0,0.0,-0.125
2,commander minus independent,breach,commander,independent,ideal network; independent loss; burst loss; limited range,2,4,0.0667,0.007,0.1264,t,0.0,0.0,0.0,-0.25,0.0,0.0,0.0,0.0,0.25,0.0,0.0,0.5,0.25,0.0,0.25,0.25,0.0,0.25,0.0,0.0,0.0,0.0,0.0,0.25,0.25,0.0,0.0,0.25,0.0,-0.25
2,commander minus independent,breach,commander,independent,ideal network; independent loss; burst loss; limited range,4,4,-0.0083,-0.1502,0.1335,t,-0.5,-0.5,0.5,-0.25,0.25,0.5,0.0,-0.25,0.25,0.0,-0.25,0.25,0.75,-0.5,-0.75,0.0,0.25,-0.5,0.5,-0.5,0.0,0.0,0.0,-0.25,0.5,0.5,0.0,-0.25,0.0,0.0
2,commander minus independent,breach,commander,independent,ideal network,2,1,0.0,,,not estimable,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,commander minus independent,breach,commander,independent,independent loss,2,1,0.0,,,not estimable,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,commander minus independent,breach,commander,independent,burst loss,2,1,0.0333,-0.1212,0.1879,t,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,-1.0
2,commander minus independent,breach,commander,independent,limited range,2,1,0.2333,0.0727,0.394,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,0.0
2,commander minus independent,breach,commander,independent,ideal network,4,1,0.0333,-0.2523,0.3189,t,-1.0,-1.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,-1.0,-1.0,1.0,-1.0,-1.0,0.0,0.0,0.0,1.0,0.0,-1.0,0.0,1.0,-1.0,1.0,1.0,0.0,1.0,1.0,1.0
2,commander minus independent,breach,commander,independent,independent loss,4,1,-0.0333,-0.3353,0.2686,t,0.0,-1.0,1.0,0.0,1.0,1.0,-1.0,-1.0,-1.0,0.0,1.0,1.0,1.0,-1.0,-1.0,0.0,1.0,-1.0,0.0,0.0,0.0,0.0,-1.0,0.0,1.0,1.0,0.0,-1.0,-1.0,0.0
2,commander minus independent,breach,commander,independent,burst loss,4,1,0.0333,-0.2349,0.3016,t,-1.0,0.0,0.0,-1.0,1.0,0.0,1.0,-1.0,1.0,0.0,0.0,1.0,0.0,0.0,-1.0,0.0,1.0,0.0,1.0,-1.0,0.0,-1.0,1.0,0.0,1.0,0.0,0.0,-1.0,0.0,0.0
2,commander minus independent,breach,commander,independent,limited range,4,1,-0.0667,-0.3249,0.1915,t,0.0,0.0,1.0,0.0,-1.0,0.0,0.0,1.0,1.0,0.0,-1.0,0.0,1.0,0.0,0.0,0.0,-1.0,-1.0,0.0,-1.0,1.0,1.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,-1.0
2,consensus minus independent,breach,consensus,independent,ideal network; independent loss; burst loss; limited range,2 and 4,8,-0.1375,-0.2182,-0.0568,t,-0.375,0.125,0.125,-0.25,0.25,0.0,-0.125,0.0,-0.125,-0.125,-0.375,-0.125,0.125,-0.375,-0.375,-0.375,0.25,-0.375,0.25,-0.5,-0.125,-0.125,-0.125,-0.125,-0.125,0.0,-0.25,-0.125,-0.25,-0.5
2,consensus minus independent,breach,consensus,independent,ideal network; independent loss; burst loss; limited range,2,4,0.0333,-0.02,0.0867,t,0.0,0.25,0.25,-0.25,0.25,0.25,0.0,0.0,0.0,0.0,0.0,0.25,0.0,0.0,0.0,0.0,0.0,0.0,0.25,0.0,0.0,0.0,0.0,0.0,-0.25,0.0,0.0,0.0,0.25,-0.25
2,consensus minus independent,breach,consensus,independent,ideal network; independent loss; burst loss; limited range,4,4,-0.3083,-0.4506,-0.1661,t,-0.75,0.0,0.0,-0.25,0.25,-0.25,-0.25,0.0,-0.25,-0.25,-0.75,-0.5,0.25,-0.75,-0.75,-0.75,0.5,-0.75,0.25,-1.0,-0.25,-0.25,-0.25,-0.25,0.0,0.0,-0.5,-0.25,-0.75,-0.75
2,consensus minus independent,breach,consensus,independent,ideal network,2,1,0.0333,-0.0861,0.1528,t,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0
2,consensus minus independent,breach,consensus,independent,independent loss,2,1,0.1,-0.0139,0.2139,t,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
2,consensus minus independent,breach,consensus,independent,burst loss,2,1,0.0333,-0.1212,0.1879,t,0.0,0.0,1.0,-1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0
2,consensus minus independent,breach,consensus,independent,limited range,2,1,-0.0333,-0.1015,0.0348,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0
2,consensus minus independent,breach,consensus,independent,ideal network,4,1,-0.2,-0.4481,0.0481,t,-1.0,0.0,0.0,0.0,1.0,0.0,0.0,1.0,0.0,0.0,-1.0,-1.0,0.0,-1.0,-1.0,0.0,1.0,-1.0,0.0,-1.0,-1.0,-1.0,1.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0
2,consensus minus independent,breach,consensus,independent,independent loss,4,1,-0.2667,-0.5249,-0.0085,t,-1.0,-1.0,1.0,0.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,-1.0,-1.0,-1.0,1.0,0.0,1.0,-1.0,0.0,0.0,-1.0,1.0,0.0,0.0,0.0,-1.0,-1.0,-1.0
2,consensus minus independent,breach,consensus,independent,burst loss,4,1,-0.3667,-0.6164,-0.117,t,-1.0,0.0,-1.0,0.0,1.0,-1.0,0.0,-1.0,0.0,0.0,-1.0,0.0,1.0,0.0,-1.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,-1.0,1.0,0.0,-1.0,0.0,-1.0,-1.0
2,consensus minus independent,breach,consensus,independent,limited range,4,1,-0.4,-0.6321,-0.1679,t,0.0,1.0,0.0,-1.0,-1.0,0.0,0.0,0.0,0.0,-1.0,-1.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,1.0,-1.0,0.0,-1.0,0.0,-1.0,0.0,-1.0,-1.0
4,"independent loss minus ideal network, all teams",breach,independent loss,ideal network,all three teams,2 and 4,2,0.0056,-0.0647,0.0758,t,0.1667,-0.3333,0.3333,0.0,0.1667,0.0,-0.3333,0.1667,0.1667,0.0,0.0,0.0,0.0,0.0,0.0,0.3333,0.1667,-0.1667,0.1667,0.0,-0.1667,0.1667,-0.1667,0.0,0.0,0.0,-0.5,0.0,-0.1667,0.1667
4,"independent loss minus ideal network, commander team",breach,independent loss,ideal network,commander,2,1,-0.0333,-0.1015,0.0348,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,"independent loss minus ideal network, commander team",breach,independent loss,ideal network,commander,4,1,0.0,-0.2594,0.2594,t,1.0,0.0,1.0,0.0,1.0,0.0,-1.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,0.0,1.0,1.0,-1.0,-1.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,-1.0,-1.0,-1.0,0.0
4,"independent loss minus ideal network, commander team",breach,independent loss,ideal network,commander,2 and 4,2,-0.0167,-0.1595,0.1261,t,0.5,0.0,0.5,0.0,0.5,0.0,-0.5,0.0,0.0,0.0,0.5,0.5,0.0,0.0,0.0,0.5,0.5,-1.0,-0.5,0.0,0.0,0.0,-0.5,0.0,0.0,0.0,-0.5,-0.5,-0.5,0.0
4,"independent loss minus ideal network, consensus team",breach,independent loss,ideal network,consensus,2,1,0.0333,-0.1212,0.1879,t,0.0,-1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
4,"independent loss minus ideal network, consensus team",breach,independent loss,ideal network,consensus,4,1,0.0,-0.2193,0.2193,t,0.0,-1.0,1.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,1.0,-1.0,1.0,0.0,0.0,-1.0,0.0,0.0,0.0
4,"independent loss minus ideal network, consensus team",breach,independent loss,ideal network,consensus,2 and 4,2,0.0167,-0.1343,0.1677,t,0.0,-1.0,0.5,0.0,0.0,0.0,-0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,0.5,-0.5,0.5,0.0,0.0,-0.5,0.0,-0.5,0.0
4,"independent loss minus ideal network, independent team",breach,independent loss,ideal network,independent,2,1,-0.0333,-0.1015,0.0348,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,"independent loss minus ideal network, independent team",breach,independent loss,ideal network,independent,4,1,0.0667,-0.1722,0.3055,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,-1.0,-1.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,-1.0,0.0,1.0,-1.0,0.0,0.0,-1.0,1.0,1.0,1.0
4,"independent loss minus ideal network, independent team",breach,independent loss,ideal network,independent,2 and 4,2,0.0167,-0.1082,0.1415,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.5,0.5,0.0,-0.5,-0.5,0.0,0.0,0.0,0.5,0.0,-0.5,0.0,0.0,-0.5,0.0,0.5,-0.5,0.0,0.0,-0.5,0.5,0.5,0.5
4,"burst loss minus ideal network, all teams",breach,burst loss,ideal network,all three teams,2 and 4,2,0.0611,-0.0349,0.1571,t,0.0,-0.5,0.5,0.5,0.1667,0.3333,-0.3333,0.0,0.3333,0.0,0.1667,0.3333,0.0,-0.1667,0.0,0.3333,0.0,-0.3333,0.0,-0.1667,0.3333,-0.1667,-0.1667,0.1667,0.3333,-0.1667,-0.1667,0.1667,0.0,0.3333
4,"burst loss minus ideal network, commander team",breach,burst loss,ideal network,commander,2,1,0.0667,-0.0697,0.203,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0
4,"burst loss minus ideal network, commander team",breach,burst loss,ideal network,commander,4,1,0.1333,-0.1211,0.3878,t,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,1.0,1.0,-1.0,0.0,0.0,1.0,1.0,0.0,0.0,-1.0,1.0,-1.0,0.0,1.0,0.0,-1.0,0.0,-1.0,0.0,0.0
4,"burst loss minus ideal network, commander team",breach,burst loss,ideal network,commander,2 and 4,2,0.1,-0.0581,0.2581,t,0.0,0.0,0.5,0.0,0.5,0.0,0.0,0.0,1.0,0.0,0.5,1.0,-0.5,0.0,0.0,0.5,0.5,-0.5,0.0,-0.5,0.5,-0.5,0.0,0.5,0.5,-0.5,0.0,-0.5,0.0,0.0
4,"burst loss minus ideal network, consensus team",breach,burst loss,ideal network,consensus,2,1,0.0333,-0.1212,0.1879,t,0.0,-1.0,1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
4,"burst loss minus ideal network, consensus team",breach,burst loss,ideal network,consensus,4,1,-0.0333,-0.263,0.1963,t,0.0,-1.0,0.0,1.0,0.0,0.0,-1.0,-1.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,1.0,0.0,-1.0,0.0,1.0,0.0,-1.0,1.0,0.0,0.0
4,"burst loss minus ideal network, consensus team",breach,burst loss,ideal network,consensus,2 and 4,2,0.0,-0.1471,0.1471,t,0.0,-1.0,0.5,0.5,0.0,0.5,-0.5,-0.5,0.0,0.0,0.0,0.5,0.5,0.0,0.0,0.0,-0.5,0.0,0.0,0.0,0.5,0.0,-0.5,0.0,0.5,0.0,-0.5,0.5,-0.5,0.0
4,"burst loss minus ideal network, independent team",breach,burst loss,ideal network,independent,2,1,0.0333,-0.0861,0.1528,t,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0
4,"burst loss minus ideal network, independent team",breach,burst loss,ideal network,independent,4,1,0.1333,-0.1015,0.3681,t,0.0,-1.0,1.0,1.0,0.0,1.0,-1.0,1.0,0.0,0.0,0.0,-1.0,0.0,-1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,1.0
4,"burst loss minus ideal network, independent team",breach,burst loss,ideal network,independent,2 and 4,2,0.0833,-0.0644,0.2311,t,0.0,-0.5,0.5,1.0,0.0,0.5,-0.5,0.5,0.0,0.0,0.0,-0.5,0.0,-0.5,0.0,0.5,0.0,-0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.5,0.5,1.0
4,"falsified reports minus ideal network, all teams",breach,falsified reports,ideal network,all three teams,2 and 4,2,0.0667,-0.0192,0.1525,t,0.3333,-0.1667,0.0,0.5,0.0,0.1667,-0.1667,0.0,0.3333,0.5,-0.1667,0.0,-0.1667,0.1667,0.0,0.3333,0.0,-0.5,0.0,-0.1667,0.1667,0.3333,0.1667,0.0,0.1667,0.0,-0.1667,0.3333,0.1667,-0.1667
4,"falsified reports minus ideal network, commander team",breach,falsified reports,ideal network,commander,2,1,0.1667,0.0251,0.3082,t,0.0,1.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,"falsified reports minus ideal network, commander team",breach,falsified reports,ideal network,commander,4,1,0.0667,-0.2095,0.3429,t,1.0,0.0,0.0,1.0,0.0,-1.0,0.0,1.0,1.0,1.0,0.0,0.0,-1.0,1.0,1.0,0.0,1.0,-1.0,-1.0,0.0,1.0,0.0,0.0,0.0,-1.0,-1.0,0.0,0.0,0.0,-1.0
4,"falsified reports minus ideal network, commander team",breach,falsified reports,ideal network,commander,2 and 4,2,0.1167,-0.0359,0.2692,t,0.5,0.5,0.0,0.5,0.0,0.0,0.0,0.5,0.5,1.0,0.0,0.5,-0.5,0.5,0.5,0.5,0.5,-0.5,-0.5,0.0,0.5,0.0,0.0,0.0,-0.5,-0.5,0.0,0.0,0.0,-0.5
4,"falsified reports minus ideal network, consensus team",breach,falsified reports,ideal network,consensus,2,1,-0.0333,-0.1528,0.0861,t,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
4,"falsified reports minus ideal network, consensus team",breach,falsified reports,ideal network,consensus,4,1,0.1333,-0.08,0.3467,t,1.0,0.0,0.0,0.0,0.0,0.0,-1.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,1.0,0.0,1.0,1.0,1.0,0.0,1.0,1.0,0.0
4,"falsified reports minus ideal network, consensus team",breach,falsified reports,ideal network,consensus,2 and 4,2,0.05,-0.0634,0.1634,t,0.5,-0.5,0.0,0.0,0.0,0.0,-0.5,-0.5,0.0,0.0,0.0,0.0,0.0,0.5,0.0,0.0,-0.5,0.0,0.0,0.0,0.0,0.5,0.0,0.5,0.5,0.5,0.0,0.5,0.0,0.0
4,"falsified reports minus ideal network, independent team",breach,falsified reports,ideal network,independent,2,1,0.1,-0.0503,0.2503,t,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,-1.0,1.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,"falsified reports minus ideal network, independent team",breach,falsified reports,ideal network,independent,4,1,-0.0333,-0.3189,0.2523,t,0.0,-1.0,0.0,1.0,0.0,1.0,0.0,0.0,1.0,1.0,-1.0,-1.0,0.0,-1.0,-1.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,1.0,-1.0,1.0,0.0,-1.0,1.0,1.0,0.0
4,"falsified reports minus ideal network, independent team",breach,falsified reports,ideal network,independent,2 and 4,2,0.0333,-0.143,0.2097,t,0.0,-0.5,0.0,1.0,0.0,0.5,0.0,0.0,0.5,0.5,-0.5,-0.5,0.0,-0.5,-0.5,0.5,0.0,-1.0,0.5,-0.5,0.0,0.5,0.5,-0.5,0.5,0.0,-0.5,0.5,0.5,0.0
4,"change under falsified reports, commander team minus consensus team",breach,commander,consensus,falsified reports minus ideal network,2,1,0.2,-0.0057,0.4057,t,0.0,2.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,-1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0
4,"change under falsified reports, commander team minus consensus team",breach,commander,consensus,falsified reports minus ideal network,4,1,-0.0667,-0.4581,0.3248,t,0.0,0.0,0.0,1.0,0.0,-1.0,1.0,2.0,1.0,1.0,0.0,0.0,-1.0,1.0,1.0,0.0,2.0,-1.0,-1.0,0.0,1.0,-1.0,0.0,-1.0,-2.0,-2.0,0.0,-1.0,-1.0,-1.0
4,"change under falsified reports, commander team minus consensus team",breach,commander,consensus,falsified reports minus ideal network,2 and 4,2,0.0667,-0.1455,0.2789,t,0.0,1.0,0.0,0.5,0.0,0.0,0.5,1.0,0.5,1.0,0.0,0.5,-0.5,0.0,0.5,0.5,1.0,-0.5,-0.5,0.0,0.5,-0.5,0.0,-0.5,-1.0,-1.0,0.0,-0.5,0.0,-0.5
4,"change under falsified reports, commander team minus independent team",breach,commander,independent,falsified reports minus ideal network,2,1,0.0667,-0.1278,0.2611,t,0.0,1.0,0.0,-1.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,-1.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
4,"change under falsified reports, commander team minus independent team",breach,commander,independent,falsified reports minus ideal network,4,1,0.1,-0.2965,0.4965,t,1.0,1.0,0.0,0.0,0.0,-2.0,0.0,1.0,0.0,0.0,1.0,1.0,-1.0,2.0,2.0,0.0,1.0,0.0,-1.0,1.0,1.0,0.0,-1.0,1.0,-2.0,-1.0,1.0,-1.0,-1.0,-1.0
4,"change under falsified reports, commander team minus independent team",breach,commander,independent,falsified reports minus ideal network,2 and 4,2,0.0833,-0.1418,0.3085,t,0.5,1.0,0.0,-0.5,0.0,-0.5,0.0,0.5,0.0,0.5,0.5,1.0,-0.5,1.0,1.0,0.0,0.5,0.5,-1.0,0.5,0.5,-0.5,-0.5,0.5,-1.0,-0.5,0.5,-0.5,-0.5,-0.5
4,"change under falsified reports, consensus team minus independent team",breach,consensus,independent,falsified reports minus ideal network,2,1,-0.1333,-0.3228,0.0561,t,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,-1.0,0.0,1.0,-1.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
4,"change under falsified reports, consensus team minus independent team",breach,consensus,independent,falsified reports minus ideal network,4,1,0.1667,-0.1598,0.4931,t,1.0,1.0,0.0,-1.0,0.0,-1.0,-1.0,-1.0,-1.0,-1.0,1.0,1.0,0.0,1.0,1.0,0.0,-1.0,1.0,0.0,1.0,0.0,1.0,-1.0,2.0,0.0,1.0,1.0,0.0,0.0,0.0
4,"change under falsified reports, consensus team minus independent team",breach,consensus,independent,falsified reports minus ideal network,2 and 4,2,0.0167,-0.1824,0.2157,t,0.5,0.0,0.0,-1.0,0.0,-0.5,-0.5,-0.5,-0.5,-0.5,0.5,0.5,0.0,1.0,0.5,-0.5,-0.5,1.0,-0.5,0.5,0.0,0.0,-0.5,1.0,0.0,0.5,0.5,0.0,-0.5,0.0
4,"limited range minus ideal network, all teams",breach,limited range,ideal network,all three teams,2 and 4,2,0.0944,0.0054,0.1835,t,0.3333,-0.3333,0.1667,0.3333,0.0,-0.1667,0.0,0.0,0.1667,0.3333,0.0,0.3333,0.1667,0.1667,0.5,0.5,0.1667,-0.3333,-0.1667,-0.1667,0.0,0.0,-0.1667,0.0,0.3333,0.3333,-0.1667,0.5,0.0,0.0
4,"limited range minus ideal network, commander team",breach,limited range,ideal network,commander,2,1,0.2333,0.0727,0.394,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,1.0,0.0,0.0
4,"limited range minus ideal network, commander team",breach,limited range,ideal network,commander,4,1,0.1333,-0.1565,0.4231,t,1.0,0.0,1.0,1.0,0.0,-1.0,0.0,1.0,1.0,1.0,0.0,1.0,0.0,1.0,1.0,1.0,0.0,-1.0,-1.0,-1.0,1.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,-1.0
4,"limited range minus ideal network, commander team",breach,limited range,ideal network,commander,2 and 4,2,0.1833,0.0101,0.3566,t,0.5,0.0,0.5,0.5,0.0,-0.5,0.0,0.5,0.5,0.5,0.0,1.0,0.5,0.5,1.0,1.0,0.0,-0.5,-0.5,-0.5,0.5,0.0,-0.5,0.5,0.0,0.0,0.0,0.5,0.0,-0.5
4,"limited range minus ideal network, consensus team",breach,limited range,ideal network,consensus,2,1,-0.0667,-0.1614,0.0281,t,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0
4,"limited range minus ideal network, consensus team",breach,limited range,ideal network,consensus,4,1,0.0333,-0.1743,0.241,t,1.0,0.0,0.0,0.0,-1.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,-1.0,0.0,0.0,1.0,-1.0,1.0,0.0,0.0
4,"limited range minus ideal network, consensus team",breach,limited range,ideal network,consensus,2 and 4,2,-0.0167,-0.1315,0.0981,t,0.5,-0.5,0.0,0.0,-0.5,0.0,0.0,-0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.5,-0.5,0.0,0.0,0.5,-0.5,0.5,-0.5,0.0
4,"limited range minus ideal network, independent team",breach,limited range,ideal network,independent,2,1,0.0,-0.0981,0.0981,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0
4,"limited range minus ideal network, independent team",breach,limited range,ideal network,independent,4,1,0.2333,-0.0202,0.4868,t,0.0,-1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,0.0,-1.0,-1.0,1.0,-1.0,1.0,1.0,0.0,1.0,1.0,1.0
4,"limited range minus ideal network, independent team",breach,limited range,ideal network,independent,2 and 4,2,0.1167,-0.0278,0.2611,t,0.0,-0.5,0.0,0.5,0.5,0.0,0.0,0.0,0.0,0.5,0.0,0.0,0.0,0.0,0.0,0.5,0.5,-0.5,0.0,0.0,-0.5,-0.5,0.5,-0.5,1.0,0.5,0.0,0.5,0.5,0.5
4,"change under limited range, commander team minus consensus team",breach,commander,consensus,limited range minus ideal network,2,1,0.3,0.126,0.474,t,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,0.0,1.0,1.0,0.0
4,"change under limited range, commander team minus consensus team",breach,commander,consensus,limited range minus ideal network,4,1,0.1,-0.2304,0.4304,t,0.0,0.0,1.0,1.0,1.0,-1.0,0.0,2.0,1.0,1.0,0.0,1.0,0.0,1.0,0.0,1.0,0.0,-1.0,-1.0,-1.0,1.0,-1.0,0.0,0.0,-1.0,-1.0,1.0,-1.0,0.0,-1.0
4,"change under limited range, commander team minus consensus team",breach,commander,consensus,limited range minus ideal network,2 and 4,2,0.2,0.0192,0.3808,t,0.0,0.5,0.5,0.5,0.5,-0.5,0.0,1.0,0.5,0.5,0.0,1.0,0.5,0.5,0.5,1.0,0.0,-0.5,-0.5,-0.5,0.5,-0.5,0.0,0.5,0.0,-0.5,0.5,0.0,0.5,-0.5
4,"change under limited range, commander team minus independent team",breach,commander,independent,limited range minus ideal network,2,1,0.2333,0.0727,0.394,t,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,1.0,0.0,1.0,1.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,1.0,0.0,0.0
4,"change under limited range, commander team minus independent team",breach,commander,independent,limited range minus ideal network,4,1,-0.1,-0.5085,0.3085,t,1.0,1.0,1.0,0.0,-1.0,-1.0,0.0,1.0,1.0,0.0,0.0,1.0,0.0,1.0,1.0,0.0,-1.0,-1.0,-1.0,-1.0,2.0,1.0,-2.0,1.0,-2.0,-1.0,0.0,-1.0,-1.0,-2.0
4,"change under limited range, commander team minus independent team",breach,commander,independent,limited range minus ideal network,2 and 4,2,0.0667,-0.1619,0.2952,t,0.5,0.5,0.5,0.0,-0.5,-0.5,0.0,0.5,0.5,0.0,0.0,1.0,0.5,0.5,1.0,0.5,-0.5,0.0,-0.5,-0.5,1.0,0.5,-1.0,1.0,-1.0,-0.5,0.0,0.0,-0.5,-1.0
4,"change under limited range, consensus team minus independent team",breach,consensus,independent,limited range minus ideal network,2,1,-0.0667,-0.203,0.0697,t,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,-1.0,0.0
4,"change under limited range, consensus team minus independent team",breach,consensus,independent,limited range minus ideal network,4,1,-0.2,-0.5453,0.1453,t,1.0,1.0,0.0,-1.0,-2.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,1.0,-1.0,-1.0,0.0,0.0,0.0,1.0,2.0,-2.0,1.0,-1.0,0.0,-1.0,0.0,-1.0,-1.0
4,"change under limited range, consensus team minus independent team",breach,consensus,independent,limited range minus ideal network,2 and 4,2,-0.1333,-0.3228,0.0561,t,0.5,0.0,0.0,-0.5,-1.0,0.0,0.0,-0.5,0.0,-0.5,0.0,0.0,0.0,0.0,0.5,-0.5,-0.5,0.5,0.0,0.0,0.5,1.0,-1.0,0.5,-1.0,0.0,-0.5,0.0,-1.0,-0.5
4,"burst loss minus independent loss, commander team",breach,burst loss,independent loss,commander,2 and 4,2,0.1167,-0.0278,0.2611,t,-0.5,0.0,0.0,0.0,0.0,0.0,0.5,0.0,1.0,0.0,0.0,0.5,-0.5,0.0,0.0,0.0,0.0,0.5,0.5,-0.5,0.5,-0.5,0.5,0.5,0.5,-0.5,0.5,0.0,0.5,0.0
4,"burst loss minus independent loss, consensus team",breach,burst loss,independent loss,consensus,2 and 4,2,-0.0167,-0.1677,0.1343,t,0.0,0.0,0.0,0.5,0.0,0.5,0.0,-0.5,0.0,0.0,0.0,0.5,0.5,0.0,0.0,0.0,-0.5,-1.0,-1.0,0.0,0.5,-0.5,0.0,-0.5,0.5,0.0,0.0,0.5,0.0,0.0
4,"burst loss minus independent loss, independent team",breach,burst loss,independent loss,independent,2 and 4,2,0.0667,-0.0697,0.203,t,0.0,-0.5,0.5,1.0,0.0,0.5,-0.5,0.0,-0.5,0.0,0.5,0.0,0.0,-0.5,0.0,0.0,0.0,0.0,0.0,0.0,0.5,0.0,-0.5,0.5,0.0,0.0,0.5,0.0,0.0,0.5
4,"change from independent loss to burst loss, commander team minus consensus team",breach,commander,consensus,burst loss minus independent loss,2 and 4,2,0.1333,-0.0856,0.3522,t,-0.5,0.0,0.0,-0.5,0.0,-0.5,0.5,0.5,1.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.5,1.5,1.5,-0.5,0.0,0.0,0.5,1.0,0.0,-0.5,0.5,-0.5,0.5,0.0
4,"change from independent loss to burst loss, commander team minus independent team",breach,commander,independent,burst loss minus independent loss,2 and 4,2,0.05,-0.16,0.26,t,-0.5,0.5,-0.5,-1.0,0.0,-0.5,1.0,0.0,1.5,0.0,-0.5,0.5,-0.5,0.5,0.0,0.0,0.0,0.5,0.5,-0.5,0.0,-0.5,1.0,0.0,0.5,-0.5,0.0,0.0,0.5,-0.5
4,"change from independent loss to burst loss, independent team minus consensus team",breach,independent,consensus,burst loss minus independent loss,2 and 4,2,0.0833,-0.1007,0.2673,t,0.0,-0.5,0.5,0.5,0.0,0.0,-0.5,0.5,-0.5,0.0,0.5,-0.5,-0.5,-0.5,0.0,0.0,0.5,1.0,1.0,0.0,0.0,0.5,-0.5,1.0,-0.5,0.0,0.5,-0.5,0.0,0.5
8,"high minus low authority, consensus, low-cost",breach,"consensus at high authority, low-cost",consensus,ideal network; independent loss; burst loss; limited range,2 and 4,8,0.375,0.3015,0.4485,t,0.375,0.125,0.125,0.375,0.25,0.25,0.625,0.25,0.375,0.625,0.75,0.25,0.0,0.375,0.375,0.625,0.25,0.375,0.125,0.5,0.625,0.375,0.125,0.375,0.5,0.25,0.375,0.25,0.75,0.625
8,"high minus low authority, consensus, low-cost",breach,"consensus at high authority, low-cost",consensus,ideal network; independent loss; burst loss; limited range,2,4,0.2167,0.1194,0.3139,t,0.25,0.25,0.0,0.25,0.0,0.0,0.75,0.0,0.25,0.5,0.75,-0.25,0.0,0.0,0.25,0.5,0.25,0.0,-0.25,0.5,0.5,0.25,0.0,0.25,0.5,0.0,0.0,0.25,0.5,0.25
8,"high minus low authority, consensus, low-cost",breach,"consensus at high authority, low-cost",consensus,ideal network; independent loss; burst loss; limited range,4,4,0.5333,0.4425,0.6242,t,0.5,0.0,0.25,0.5,0.5,0.5,0.5,0.5,0.5,0.75,0.75,0.75,0.0,0.75,0.5,0.75,0.25,0.75,0.5,0.5,0.75,0.5,0.25,0.5,0.5,0.5,0.75,0.25,1.0,1.0
8,"change under falsified reports, high minus low authority, consensus",breach,"consensus at high authority, low-cost",consensus,falsified reports minus ideal network,2 and 4,2,-0.0667,-0.2789,0.1455,t,-1.0,0.0,0.0,-1.0,-1.0,0.0,-0.5,0.5,1.0,-0.5,0.5,0.0,1.0,-0.5,0.5,0.5,0.5,0.0,0.0,-0.5,-0.5,0.0,0.5,-0.5,-0.5,-0.5,0.5,-0.5,-0.5,0.5
8,"change under falsified reports, high minus low authority, consensus",breach,"consensus at high authority, low-cost",consensus,falsified reports minus ideal network,2,1,0.1,-0.1834,0.3834,t,0.0,1.0,1.0,-1.0,-1.0,0.0,-1.0,1.0,1.0,-1.0,0.0,0.0,1.0,-1.0,0.0,1.0,0.0,0.0,0.0,-1.0,-1.0,1.0,0.0,0.0,0.0,0.0,1.0,0.0,1.0,1.0
8,"change under falsified reports, high minus low authority, consensus",breach,"consensus at high authority, low-cost",consensus,falsified reports minus ideal network,4,1,-0.2333,-0.5539,0.0872,t,-2.0,-1.0,-1.0,-1.0,-1.0,0.0,0.0,0.0,1.0,0.0,1.0,0.0,1.0,0.0,1.0,0.0,1.0,0.0,0.0,0.0,0.0,-1.0,1.0,-1.0,-1.0,-1.0,0.0,-1.0,-2.0,0.0
8,"consensus at high authority minus commander, low-cost",breach,"consensus at high authority, low-cost",commander,ideal network; independent loss; burst loss; limited range,2 and 4,8,0.2083,0.124,0.2927,t,0.25,0.5,0.0,0.375,0.375,0.0,0.5,0.375,0.0,0.5,0.5,-0.25,-0.375,0.25,0.25,0.125,0.375,0.125,0.125,0.25,0.5,0.25,0.0,0.25,0.0,0.0,0.125,0.125,0.5,0.25
8,"consensus at high authority minus independent, low-cost",breach,"consensus at high authority, low-cost",independent,ideal network; independent loss; burst loss; limited range,2 and 4,8,0.2375,0.1722,0.3028,t,0.0,0.25,0.25,0.125,0.5,0.25,0.5,0.25,0.25,0.5,0.375,0.125,0.125,0.0,0.0,0.25,0.5,0.0,0.375,0.0,0.5,0.25,0.0,0.25,0.375,0.25,0.125,0.125,0.5,0.125
8,"consensus at high authority, near-frontier, minus consensus at high authority, low-cost",breach,"consensus at high authority, near-frontier","consensus at high authority, low-cost",ideal network,4,1,-0.5333,-0.702,-0.2761,Newcombe method 10,0.0,-1.0,0.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.0,0.0,1.0,-1.0,1.0,0.0,0.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.0,0.0,-1.0,-1.0,-1.0,0.0,0.0,-1.0
8,"consensus at high authority, near-frontier, minus consensus",breach,"consensus at high authority, near-frontier",consensus,ideal network,4,1,0.0,-0.238,0.238,Newcombe method 10,1.0,-1.0,1.0,0.0,-1.0,0.0,-1.0,-1.0,0.0,1.0,1.0,0.0,1.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,-1.0,1.0,0.0,0.0,-1.0,0.0,1.0,0.0
8,"consensus at high authority, near-frontier, minus commander, near-frontier",breach,"consensus at high authority, near-frontier","commander, near-frontier",ideal network,4,1,-0.0333,-0.2341,0.1706,Newcombe method 10,1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.0,0.0,0.0,1.0,-1.0,0.0,0.0,0.0,0.0,-1.0,0.0,-1.0,-1.0,0.0,0.0,0.0,-1.0,0.0,0.0,1.0,0.0
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,ideal network,2 and 4,2,-0.1167,-0.2611,0.0278,t,0.0,0.0,0.5,0.0,0.0,-0.5,-0.5,0.0,0.0,0.0,0.5,0.0,-0.5,0.5,0.0,0.0,0.0,-1.0,0.0,-0.5,0.5,0.0,-0.5,0.5,-0.5,0.0,-0.5,-0.5,-0.5,-0.5
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,ideal network,2,1,-0.0333,-0.1667,0.0834,Newcombe method 10,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,ideal network,4,1,-0.2,-0.4234,0.0552,Newcombe method 10,0.0,0.0,1.0,0.0,0.0,-1.0,-1.0,0.0,0.0,0.0,1.0,0.0,-1.0,1.0,0.0,0.0,0.0,-1.0,0.0,-1.0,1.0,0.0,-1.0,1.0,-1.0,0.0,-1.0,-1.0,-1.0,-1.0
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,falsified reports,2 and 4,2,-0.3,-0.416,-0.184,t,-0.5,-0.5,0.0,0.0,0.0,-0.5,0.0,-0.5,-0.5,-1.0,0.0,-0.5,0.5,-0.5,-0.5,-0.5,-0.5,0.0,0.0,-0.5,-0.5,-0.5,-0.5,0.0,0.0,0.0,-0.5,-0.5,-0.5,0.0
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,falsified reports,2,1,-0.1667,-0.3444,0.0105,Newcombe method 10,0.0,-1.0,0.0,0.0,0.0,-1.0,1.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,near-frontier minus low-cost commander,breach,"commander, near-frontier",commander,falsified reports,4,1,-0.4333,-0.6182,-0.1861,Newcombe method 10,-1.0,0.0,0.0,0.0,0.0,0.0,-1.0,-1.0,-1.0,-1.0,0.0,0.0,1.0,-1.0,-1.0,0.0,-1.0,1.0,0.0,-1.0,-1.0,-1.0,-1.0,0.0,0.0,0.0,-1.0,-1.0,-1.0,0.0
8,"change under falsified reports, near-frontier minus low-cost commander",breach,"commander, near-frontier",commander,falsified reports minus ideal network,2 and 4,2,-0.1833,-0.3763,0.0096,t,-0.5,-0.5,-0.5,0.0,0.0,0.0,0.5,-0.5,-0.5,-1.0,-0.5,-0.5,1.0,-1.0,-0.5,-0.5,-0.5,1.0,0.0,0.0,-1.0,-0.5,0.0,-0.5,0.5,0.0,0.0,0.0,0.0,0.5
8,"change under falsified reports, near-frontier minus low-cost commander",breach,"commander, near-frontier",commander,falsified reports minus ideal network,2,1,-0.1333,-0.2955,0.0288,t,0.0,-1.0,0.0,0.0,0.0,-1.0,1.0,0.0,0.0,-1.0,0.0,-1.0,0.0,0.0,0.0,-1.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
8,"change under falsified reports, near-frontier minus low-cost commander",breach,"commander, near-frontier",commander,falsified reports minus ideal network,4,1,-0.2333,-0.5961,0.1294,t,-1.0,0.0,-1.0,0.0,0.0,1.0,0.0,-1.0,-1.0,-1.0,-1.0,0.0,2.0,-2.0,-1.0,0.0,-1.0,2.0,0.0,0.0,-2.0,-1.0,0.0,-1.0,1.0,0.0,0.0,0.0,0.0,1.0

